Joint Multivariate and Functional Modeling for Plant Traits and Reflectances

The investigation of leaf-level traits in response to varying environmental conditions has immense importance for understanding plant ecology. Remote sensing technology enables measurement of the reflectance of plants to make inferences about underlying traits along environmental gradients. While much focus has been placed on understanding how reflectance and traits are related at the leaf-level, the challenge of modelling the dependence of this relationship along environmental gradients has limited this line of inquiry. Here, we take up the problem of jointly modeling traits and reflectance given environment. Our objective is to assess not only response to environmental regressors but also dependence between trait levels and the reflectance spectrum in the context of this regression. This leads to joint modeling of a response vector of traits with reflectance arising as a functional response over the wavelength spectrum. To conduct this investigation, we employ a dataset from a global biodiversity hotspot, the Greater Cape Floristic Region in South Africa.

==> eda_updated.R <==
library(tidyverse)
library(stringr)
library(reshape2)
library(splines)
library(sp)
library(lubridate)
library(ggplot2)
library(dplyr)
library(data.table)
library(ggrepel)
library(ggmap)
rm(list = ls())
setwd("C:/Users/philaw/Box/Research/Joint_RT/code")

envr = read.csv("../data/EnvCleanERT.csv")[,-1]
ltrait = read.csv("../data/LabTraitDataERT.csv")[,-1]
ltrait$genus = word(ltrait$finalname,1)

# ltrait_red = aggregate(. ~ NewUID,b,mean)
ltrait_red = aggregate(. ~ finalname+family_GM+NewUID+latitude+longitude+region,
                       ltrait[,c(1:6,21,22,23)],mean)
abund = read.csv("../data/locations_abund.csv")
abund_long = melt(abund[,c(1,2,3,10:13)],id.vars = c("latitude","longitude","region"))
colnames(abund_long)[4:5] = c("family_GM","Abundance")

abund_long$family_GM = toupper(abund_long$family_GM)


ftrait = read.csv("../data/FieldTraitDataERT.csv")[,-1]
ftrait$genus = word(ftrait$finalname,1)

ftrait_red = aggregate(. ~ finalname+family_GM+NewUID+latitude+longitude+region,
                       ftrait[,c(1:6,16)],mean)

reflect = read.csv("../data/SpectralReflectanceERT.csv")[,-1]
reflect$region = reflect$Region

reflect_red = aggregate(. ~ finalname+family_GM+NewUID+latitude+longitude+region,
                        reflect[,-c(6,7,8,9,10)],mean)


dat = inner_join(inner_join(inner_join(envr[,c(1:4,5,10,12,15)],
                                       ltrait_red,by =c("NewUID" = "NewUID","latitude"=  "latitude",
                                                        "longitude" = "longitude","region" = "region")),
                            ftrait_red,by =c("NewUID" = "NewUID","latitude"=  "latitude",
                                             "longitude" = "longitude","region" = "region",
                                             "family_GM" = "family_GM","finalname" = "finalname")),
                 reflect_red,c("NewUID" = "NewUID","latitude"=  "latitude",
                               "longitude" = "longitude","region" = "region",
                               "family_GM" = "family_GM","finalname" = "finalname"))

dat$genus = word(dat$finalname,1)
# dat_use = dat[dat$region %in% c("HTR") & 
#                 dat$family_GM %in% c("ASTERACEAE","RESTIONACEAE","AIZOACEAE"),]
dat2 = dat[dat$family_GM %in% c("AIZOACEAE","ASTERACEAE","PROTEACEAE","RESTIONACEAE") & 
                complete.cases(dat),]
# -34.36736  18.86343
dat_use = left_join(dat,
  abund_long,c("latitude"=  "latitude",
               "longitude" = "longitude",
               "region" = "region",
               "family_GM" = "family_GM")) %>%  
  filter(family_GM %in% c("AIZOACEAE","ASTERACEAE","PROTEACEAE","RESTIONACEAE") &
           complete.cases(.))

# which(is.na(dat_use$Abundance))

dat_use$family = dat_use$family_GM

gcfr <- get_stamenmap(make_bbox(dat_use$longitude,dat_use$latitude),zoom=7)


pdf("locations.pdf",width = 15,height = 4)
ggmap(gcfr) + 
  geom_point(data = dat_use,aes(x = longitude, y = latitude,color  = family_GM,
                                shape = family_GM),size = 1.5,alpha = 0.8) + 
  facet_wrap(~ family_GM,ncol = 4) + 
  theme(axis.text = element_text(size = 16),
        axis.text.x = element_text(angle = 270,hjust = 0,vjust = 0.3),
        axis.title = element_text(size = 18),
        legend.text =element_text(size = 16),
        legend.title = element_text(size = 16),
        strip.text = element_text(size = 20),
        legend.position = "none")   + 
  # scale_color_viridis_d(end = .3) + 
  xlab("Longitude") + 
  ylab("Latitude")
dev.off()


dim(dat_use)
sort(table(dat_use$genus))

library(xtable)

xtable(table(dat_use$family_GM))

n_var =4
n_wave = 500
# dat_use = dat[dat$region %in% c("HTR","Cederberg") & dat$family_GM %in% c("ASTERACEAE"),]

X = as.matrix(dat_use[,c("Elevation30m","Gmap","tminave01c","RFL_CONC","Abundance")])
Y = as.matrix(log(dat_use[,c(which(colnames(dat_use) %in% c("lma","fwc","percent_N","succulence")),
                             grep("X",colnames(dat_use)))]))

p = ncol(X)

tmp = eigen(cor(Y[,-(1:n_var)]))
cumsum(tmp$values / sum(tmp$values))

r = Y[,-(1:n_var)]
colnames(r) = 450:949
rownames(r) = 1:nrow(r)

r_temp = melt(r)
colnames(r_temp) = c("Rep","Wavelength","Log Reflectance")
r_temp$family = dat_use$family_GM[r_temp$Rep]
r_temp$genus = dat_use$genus[r_temp$Rep]

temp_use = r_temp %>% 
  group_by(family,Wavelength) %>% 
  summarize(mean = mean(`Log Reflectance`))



pdf("family_all_R.pdf",width = 14,height=5)
ggplot(data = r_temp) + 
  facet_wrap(~ family,ncol = 4) + 
  geom_line(aes(x = Wavelength,y = `Log Reflectance`,
                group = Rep,color = family),size = 0.3,alpha = 0.4)+ 
  geom_line(data = temp_use,aes(x = Wavelength,y = mean,
                                group = family),size = .8,color = "black",linetype = "dashed")+ 
  theme(axis.text = element_text(size = 16),
        axis.text.x = element_text(angle = 270,hjust = 0,vjust = 0.3),
        axis.title = element_text(size = 18),
        legend.text =element_text(size = 16),
        legend.title = element_text(size = 24),
        strip.text = element_text(size=20),
        legend.position = "none")  + 
  guides(linetype = guide_legend(override.aes = list(size = 1.5)))+ 
  theme(legend.key.width = unit(1.5,"cm")) + 
  scale_color_viridis_d(end = .9)
dev.off()

pdf("family_mean_R.pdf",width = 12,height=5)
ggplot(data = temp_use) + 
  geom_line(aes(x = Wavelength,y = mean,
                group = family,color = family,linetype = family),size = 1)+ 
  theme(axis.text = element_text(size = 16),
        axis.text.x = element_text(angle = 270,hjust = 0,vjust = 0.3),
        axis.title = element_text(size = 18),
        legend.text =element_text(size = 16),
        legend.title = element_text(size = 16))  + 
  guides(linetype = guide_legend(override.aes = list(size = 1.5)))+ 
  theme(legend.key.width = unit(1.5,"cm")) + 
  scale_color_viridis_d(end = .9)
dev.off()



Tr = Y[,(1:n_var)]
colnames(Tr) = colnames(dat_use)[11:14]
rownames(Tr) = 1:nrow(Tr)

Tr_temp = melt(Tr)
colnames(Tr_temp) = c("Rep","Trait","Value")
Tr_temp$family = dat_use$family_GM[Tr_temp$Rep]
Tr_temp$genus = dat_use$genus[Tr_temp$Rep]
Tr_temp$family = dat_use$family_GM[Tr_temp$Rep]
# Tr_temp$family = ifelse(Tr_temp$family == "ASTERACEAE","A",
#                         ifelse(Tr_temp$family == "RESTIONACEAE","R","P"))
pdf("family_mean_T.pdf",width = 12,height = 6)
ggplot(data = Tr_temp) + 
  geom_boxplot(aes(x = family,y = Value,fill = family,
                   group = family,color = family)) + 
  facet_wrap(~ Trait,ncol = 4) + 
  theme(axis.text = element_text(size = 16),
        axis.title = element_text(size = 18),
        legend.text =element_text(size = 16),
        legend.title = element_text(size = 16),
        strip.text.x = element_text(size = 20),
        legend.position = "none",
        axis.text.x = element_text(angle = 270, vjust = 0.5, hjust=0))   + 
  scale_color_viridis_d(end = .9) + 
  scale_fill_viridis_d(end = .9)

dev.off()

fam_use = unique(dat_use$family_GM)

Y_cov = do.call("rbind",lapply(1:length(fam_use),function(i){
  tmp = cor(Y[which(dat_use$family_GM %in% fam_use[i]),])
  
  data.frame(Correlation = c(t(tmp[1:n_var,-(1:n_var)])),
             family = fam_use[i],
             trait = rep(paste("log",c("lma","fwc","percent_N","succulence")),each = n_wave),
             Wavelength = rep(450:949,times = n_var))
}))

Y_cov$family = ifelse(Y_cov$family == "ASTERACEAE","AS",
                      ifelse(Y_cov$family == "AIZOACEAE", "AI",
                             ifelse(Y_cov$family == "RESTIONACEAE","RE",
                                    "PR")))




pdf("trait_reflect_cor.pdf",width = 12,height = 4)

ggplot(data = Y_cov) + 
  geom_line(aes(x = Wavelength,y = Correlation,group = family,col = family,linetype = family),
            size = 1) + 
  facet_wrap(~ trait,ncol = 4)+ 
  theme(axis.text = element_text(size = 14),
        axis.title = element_text(size = 18),
        legend.text =element_text(size = 16),
        legend.title = element_text(size = 16),
        strip.text.x = element_text(size = 20))   +
  scale_color_viridis_d(end = 0.9) + 
  guides(linetype = guide_legend(override.aes = list(size = 1.5)))+ 
  theme(legend.key.width = unit(1.5,"cm"))

dev.off()



# X = cbind(X,log(X[,5]+1))
 
Y_cov_env = do.call("rbind",lapply(1:length(fam_use),function(i){
  tmp1 = cbind(X[which(dat_use$family_GM %in% fam_use[i]),],
               Y[which(dat_use$family_GM %in% fam_use[i]),-(1:n_var)])
  tmp = cor(tmp1)
  
  data.frame(Correlation = c(t(tmp[1:ncol(X),-(1:ncol(X))])),
             family = fam_use[i],
             Covariate = rep(colnames(X),each = n_wave),
             Wavelength = rep(450:949,times = ncol(X)))
}))


Y_cov_env$family = ifelse(Y_cov_env$family == "ASTERACEAE","AS",
                          ifelse(Y_cov_env$family == "AIZOACEAE","AI",
                                 ifelse(Y_cov_env$family == "RESTIONACEAE","RE",
                                        "PR")))

# beta_sum$family = ifelse(beta_sum$family == "ASTERACEAE","AS",
# ifelse(beta_sum$family == "AIZOACEAE","AI",
# ifelse(beta_sum$family == "RESTIONACEAE","RE","PR")))


pdf("envr_reflect_cor.pdf",width = 15,height = 4)

ggplot(data = Y_cov_env) + 
  geom_line(aes(x = Wavelength,y = Correlation,group = family,
                col = family,linetype = family),
            size = 1) + 
  facet_wrap(~ Covariate,ncol = 5)+ 
  theme(axis.text = element_text(size = 14),
        axis.title = element_text(size = 18),
        legend.text =element_text(size = 16),
        legend.title = element_text(size = 16),
        strip.text = element_text(size = 20))   +
  scale_color_viridis_d(end = 0.9) + 
  guides(linetype = guide_legend(override.aes = list(size = 1.5)))+ 
  theme(legend.key.width = unit(1.5,"cm"))

dev.off()

p =ncol(X)

T_cov_env = do.call("rbind",lapply(1:length(fam_use),function(i){
  tmp = melt(cor(
    cbind(
      X[which(dat_use$family_GM %in% fam_use[i]),],
      Y[which(dat_use$family_GM %in% fam_use[i]),(1:n_var)]
    )
  )[(1:p),-(1:p)])
  
  tmp$family = fam_use[i]
  
  colnames(tmp) = c("Environment","Traits","Correlation","Family")
  tmp
}))

pdf("envr_trait_cor.pdf",width = 12,height = 4)

ggplot(data = T_cov_env, aes(x=`Environment`, y=`Traits`, fill=Correlation)) + 
  geom_tile()+ 
  facet_wrap(~ Family,ncol = 4) + 
  theme(axis.text = element_text(size = 14),
        axis.title = element_text(size = 18),
        legend.text =element_text(size = 16),
        legend.title = element_text(size = 16),
        strip.text = element_text(size = 20))   +
  theme(axis.text.x = element_text(angle = 270,vjust = 0.5,hjust = 0))+ 
  scale_fill_gradient2(low = "blue", high = "red", mid = "white", 
                       midpoint = 0, limit = c(-0.601,0.601), space = "Lab")
dev.off()


# idx_use = which(r_temp$family == "ASTERACEAE" &
#                   r_temp$genus %in% names(which(table(r_temp$genus)/500 >= 10)))
# 
# 
# temp_use2 = r_temp[idx_use,] %>% 
#   group_by(genus,Wavelength) %>% 
#   summarize(mean = mean(exp(`Log Reflectance`)))
# 
# ggplot(data = temp_use2) + 
#   geom_line(aes(x = Wavelength,y = mean,group = genus,color = genus))
# X_use = X[idx_keep,] 
# Y_use = Y[idx_keep,]  

family_use = sort(unique(dat_use$family_GM))


idx_keep = which(dat_use$family_GM == "ASTERACEAE" &
                   dat_use$genus %in% names(which(table(dat_use$genus) >= 10)))

# X_use = X[idx_keep,]
# Y_use = Y[idx_keep,]
X_use = X
Y_use = Y


n_rep = nrow(Y_use)
p = ncol(X_use)
n_wave = 500
n_var = 4

kern = function(x,v){
  dnorm(abs(x)/v)/v
}

dx_beta = 100

wave_knots_beta = seq(450 ,950,by = dx_beta)
v_now_beta = dx_beta * 1.5
dif_temp_beta = outer(450:949,wave_knots_beta,"-")
K_beta = kern(dif_temp_beta,v_now_beta)
n_basis_beta = ncol(K_beta)


# K_beta = bs(450:949,knots = c(seq(475,775,by = 25),850) )
# n_basis_beta = ncol(K_beta)

K_star = cbind(rbind(diag(n_var),matrix(0,n_wave,n_var)),
               rbind(matrix(0,n_var,n_basis_beta),K_beta))

## R_i(t) = \gamma(t) + T_i \beta(t)
X_big = K_star  %x%  X_use
colnames(X_big) = paste(rep(c(colnames(X_use)),times = ncol(X_use)), 
                        rep(c(colnames(Y_use)[1:3],paste("basis",1:ncol(K_beta))),each = ncol(X_use)))
int_X = cbind(rep(c(1,0,0,rep(0,n_wave)),each = n_rep),
              rep(c(0,1,0,rep(0,n_wave)),each = n_rep),
              rep(c(0,0,1,rep(0,n_wave)),each = n_rep),
              rep(c(0,0,0,rep(1,n_wave)),each = n_rep)
)

lm_temp_traits1 = lm(c(scale(Y_use[,1])) ~ 1 + 
                       (scale(X_use)):factor(dat_use$family_GM) )
summary(lm_temp_traits1)

out1 = data.frame(coef = coef(lm_temp_traits1)[-1],
                  family = rep(family_use,each = p),
                  covariate = rep(colnames(X_use),times = 6))

# pdf("lma_coef.pdf")
ggplot(data = out1) + 
  geom_point(aes(x = covariate,y = coef,col = family),size = 2) + 
  ylab(expression(beta[i](t))) + 
  theme(axis.text = element_text(size = 16),
        axis.text.x = element_text(angle = 270,hjust = 0,vjust = 0.3),
        axis.title = element_text(size = 18),
        legend.text =element_text(size = 16),
        legend.title = element_text(size = 16))  + 
  scale_color_viridis_d(end = .9)
# dev.off()


lm_temp_traits2 = lm(c(scale(Y_use[,2])) ~ 1 + 
                       (scale(X_use)):factor(dat_use$family_GM ))
summary(lm_temp_traits2)

out2 = data.frame(coef = coef(lm_temp_traits2)[-1],
                  family = rep(family_use,each = p),
                  covariate = rep(colnames(X_use),times = 6))

# pdf("fwc_coef.pdf")
ggplot(data = out2) + 
  geom_point(aes(x = covariate,y = coef,col = family),size = 2) + 
  ylab(expression(beta[i](t))) + 
  theme(axis.text = element_text(size = 16),
        axis.text.x = element_text(angle = 270,hjust = 0,vjust = 0.3),
        axis.title = element_text(size = 18),
        legend.text =element_text(size = 16),
        legend.title = element_text(size = 16)) 
# dev.off()



lm_temp_traits3 = lm(c(scale(Y_use[,3])) ~ 1 + 
                       (scale(X_use)):factor(dat_use$family_GM ))
summary(lm_temp_traits3)
out3 = data.frame(coef = coef(lm_temp_traits3)[-1],
                  family = rep(family_use,each = p),
                  covariate = rep(colnames(X_use),times = 6))



# pdf("pn_coef.pdf")
ggplot(data = out3) + 
  geom_point(aes(x = covariate,y = coef,col = family),size = 2) + 
  ylab(expression(beta[i](t))) + 
  theme(axis.text = element_text(size = 16),
        axis.text.x = element_text(angle = 270,hjust = 0,vjust = 0.3),
        axis.title = element_text(size = 18),
        legend.text =element_text(size = 16),
        legend.title = element_text(size = 16))   
# dev.off()

all_t = rbind(out1,out2,out3)
all_t$variable = rep(c("LMA","FWC","PN"),each = 24)

# pdf("all_coef.pdf",width = 12,height = 5)
ggplot(data = all_t) + 
  geom_point(aes(x = covariate,y = coef,col = family),size = 2) + 
  ylab(expression(beta[i](t))) + 
  theme(axis.text = element_text(size = 16),
        axis.text.x = element_text(angle = 270,hjust = 0,vjust = 0.3),
        axis.title = element_text(size = 18),
        legend.text =element_text(size = 16),
        legend.title = element_text(size = 16))  + 
  facet_wrap(~ variable)  
# dev.off()

resid_mat_traits = cbind(resid(lm_temp_traits1),
                         resid(lm_temp_traits2),
                         resid(lm_temp_traits3))
1 - var(resid_mat_traits[,1]) /var(scale(Y_use[,1]))
1 - var(resid_mat_traits[,2]) /var(scale(Y_use[,2]))
1 - var(resid_mat_traits[,3]) /var(scale(Y_use[,3]))


X_scale = scale(X_use)
X_use2 = cbind(1,X_use)

lm_temp_reflect_no_fam = lm(scale(c(Y_use[,-(1:3)])) ~ (K_beta  %x%  X_use))
summary(lm_temp_reflect_no_fam)

lm_temp_reflect_no_fam2 = lm(scale(c(Y_use[,-(1:3)])) ~ (cbind(1,K_beta)  %x%  X_use))
summary(lm_temp_reflect_no_fam2)

lm_temp_reflect_no_fam3 = lm(scale(c(Y_use[,-(1:3)])) ~ (cbind(1,K_beta)  %x%  X_use2))
summary(lm_temp_reflect_no_fam3)

anova(lm_temp_reflect_no_fam,lm_temp_reflect_no_fam2,lm_temp_reflect_no_fam3)


lm_temp_reflect_fam_func = lm(scale(c(Y_use[,-(1:3)])) ~ (cbind(1,K_beta)  %x%  X_use2):rep(dat_use$family_GM,times = 500))
summary(lm_temp_reflect_fam_func)

lm_temp_reflect = lm(scale(c(Y_use[,-(1:3)])) ~ 0 + rep(dat_use$family_GM,times = 500)*(cbind(1,K_beta) %x%  X_use2))
summary(lm_temp_reflect)

lm_temp_reflect_no_fam2 = lm(scale(c(Y_use[,-(1:3)])) ~ (cbind(1,K_beta)  %x%  X_use2))
summary(lm_temp_reflect_no_fam2)

lm_temp_reflect_fam_func2 = lm(scale(c(Y_use[,-(1:3)])) ~ (cbind(1,K_beta)  %x%  X_use2):rep(dat_use$family_GM,times = 500)+ K_beta[rep(1:500,each = n_rep),])
summary(lm_temp_reflect_fam_func2)

lm_temp_reflect2 = lm(scale(c(Y_use[,-(1:3)])) ~ 0 + rep(dat_use$family_GM,times = 500)*(cbind(1,K_beta)  %x%  X_use2) + cbind(1,K_beta)[rep(1:500,each = n_rep),])
summary(lm_temp_reflect2)

# lm_temp_reflect2 = lm(scale(c(Y_use[,-(1:3)])) ~ 0 + rep(dat_use$family_GM,times = 500)*(K_beta  %x%  X_use))
# summary(lm_temp_reflect2)
# 
anova(lm_temp_reflect_no_fam3,
      lm_temp_reflect_fam_func)

# AIC(lm_temp_reflect_no_fam)
# AIC(lm_temp_reflect_no_fam2)
# AIC(lm_temp_reflect_fam_func)
# AIC(lm_temp_reflect_fam_func2)
# AIC(lm_temp_reflect)
# AIC(lm_temp_reflect2)
# bet_coef_ls = K_beta %*% matrix(coef(lm_temp_reflect_no_fam2)[-1][1:60],nrow =ncol(K_beta),byrow = TRUE)
# plot(bet_coef_ls[,1])
# plot(bet_coef_ls[,2])
# plot(bet_coef_ls[,3])
# plot(bet_coef_ls[,4])
# 
# 
# plot(bet_coef_ls[,1])
# 
# resid_mat_traits_reflect = matrix(resid(lm_temp_reflect),n_rep,n_wave)
resid_mat_reflect = sapply(1:500,function(x){
  resid(lm(scale(c(Y_use[,x + 3]),scale = TRUE) ~ X_use:dat_use$family_GM))
})


resid_mat_reflect2 = sapply(1:500,function(x){
  resid(lm(scale(c(Y_use[,x + 3]),scale = TRUE) ~ X_use:dat_use$family_GM + Y_use[,1:3]:dat_use$family_GM))
})
# resid_mat_traits_reflect2 = sapply(1:500,function(x){resid(lm(c(Y_use[,x + 3]) ~ X_use))})
sapply(1:500,function(x){1 - var(resid_mat_reflect2[,x])/var(scale(Y_use[,x+3]))})-
  sapply(1:500,function(x){1 - var(resid_mat_reflect[,x])/var(scale(Y_use[,x+3]))})


raw_coef = as.data.frame(sapply(1:500,function(x){
  coef(lm(scale(c(Y_use[,x + 3])) ~ 0 + dat_use$family_GM:scale(X_use)))
}))

raw_coef2 = as.data.frame(sapply(1:500,function(x){
  coef(lm(scale(c(Y_use[,x + 3])) ~ 0 + dat_use$family_GM:cbind(scale(X_use),scale(Y_use[,1:3]))))
}))

rownames(raw_coef) = paste(rep(colnames(X_use),each = 6), rep(unique(dat_use$family_GM),times = 4),sep= ":")
colnames(raw_coef) = 450:949


raw_coef$family = rep(unique(dat_use$family_GM),times = 4)
raw_coef$covariate = rep(colnames(X_use),each = 6)

rownames(raw_coef2) = paste(rep(c(colnames(X_use),colnames(Y_use[,1:3])),each = 6), rep(unique(dat_use$family_GM),times = 7),sep= ":")
colnames(raw_coef2) = 450:949

raw_coef2$family = rep(unique(dat_use$family_GM),times = 7)
raw_coef2$covariate = rep(c(colnames(X_use),colnames(Y_use[,1:3])),each = 6)



library(reshape2)
coef_long = melt(raw_coef,id.vars = c("family","covariate"))
coef_long$wavelength = as.numeric(as.character(coef_long$variable))
colnames(coef_long)[4] = "Beta"

pdf("beta_estimates.pdf",width = 10,height = 8)
ggplot(data = coef_long) + 
  geom_line(aes(x = wavelength,y = Beta,group = family,col = family),size = 1) + 
  facet_wrap(~ covariate) + ylab(expression(beta[i](t))) + 
  theme(axis.text = element_text(size = 16),
        axis.title = element_text(size = 18),
        legend.text =element_text(size = 16),
        legend.title = element_text(size = 16)) 

dev.off()

coef_long2 = melt(raw_coef2,id.vars = c("family","covariate"))
coef_long2$wavelength = as.numeric(as.character(coef_long2$variable))
colnames(coef_long2)[4] = "Beta"

pdf("beta_estimates2.pdf",width = 10,height = 8)
ggplot(data = coef_long2) + 
  geom_line(aes(x = wavelength,y = Beta,group = family,col = family),size = 1) + 
  facet_wrap(~ covariate) + ylab(expression(beta[i](t))) + 
  theme(axis.text = element_text(size = 16),
        axis.title = element_text(size = 18),
        legend.text =element_text(size = 16),
        legend.title = element_text(size = 16)) 

dev.off()



resid_mat = cbind(resid_mat_traits,resid_mat_reflect)

fam_use = unique(dat_use$family_GM)


Y_cov = do.call("rbind",lapply(1:8,function(i){
  tmp = cor(Y_use[which(dat_use$family_GM %in% fam_use[i]),])
  
  data.frame(`Residual Correlation` = c(t(tmp[1:n_var,-(1:n_var)])),
             family = fam_use[i],
             trait = rep(paste("log",c("lma","fwc","percent_N")),each = n_wave),
             Wavelength = rep(450:949,times = n_var))
}))


emp_cov = do.call("rbind",lapply(1:6,function(i){
  tmp = cor(resid_mat[which(dat_use$family_GM %in% fam_use[i]),])
  
  data.frame(`Residual Correlation` = c(t(tmp[1:n_var,-(1:n_var)])),
             family = fam_use[i],
             trait = rep(paste("log",c("lma","fwc","percent_N")),each = n_wave),
             Wavelength = rep(450:949,times = n_var))
}))



Y_cov = do.call("rbind",lapply(1:8,function(i){
  tmp = cor(Y_use[which(dat_use$family_GM %in% fam_use[i]),])
  
  data.frame(`Residual Correlation` = c(t(tmp[1:n_var,-(1:n_var)])),
             family = fam_use[i],
             trait = rep(paste("log",c("lma","fwc","percent_N")),each = n_wave),
             Wavelength = rep(450:949,times = n_var))
}))


ggplot(data = Y_cov) + 
  geom_line(aes(x = Wavelength,y = Residual.Correlation,group = family,col = family),
            size = 1) + 
  facet_wrap(~ trait)+ 
  theme(axis.text = element_text(size = 14),
        axis.title = element_text(size = 18),
        legend.text =element_text(size = 16),
        legend.title = element_text(size = 16))   

pdf("trait_reflect_cor.pdf",width = 12,height = 5)

ggplot(data = emp_cov) + 
  geom_line(aes(x = Wavelength,y = Residual.Correlation,group = family,col = family),
            size = 1) + 
  facet_wrap(~ trait)+ 
  theme(axis.text = element_text(size = 14),
        axis.title = element_text(size = 18),
        legend.text =element_text(size = 16),
        legend.title = element_text(size = 16),
        strip.text = element_text(size = 20))   +
  scale_color_viridis_d()
dev.off()

tmp1 = apply(resid_mat[,(1:3)],2,function(x){
  tapply(x,dat_use$family_GM,mean)
})

colnames(tmp1) = c("LMA","FWC","PN")
tmp1_long = melt(tmp1)
colnames(tmp1_long) = c("Family","Variable","Mean Residual")

pdf("Mean_Trait_res.pdf")
ggplot(data = tmp1_long) + 
  geom_point(aes(x = Variable,y = `Mean Residual`,col = Family),size = 2) + 
  theme(axis.text = element_text(size = 16),
        axis.text.x = element_text(angle = 270,hjust = 0,vjust = 0.3),
        axis.title = element_text(size = 18),
        legend.text =element_text(size = 16),
        legend.title = element_text(size = 16)) 
dev.off()

tmp2 = apply(resid_mat,2,function(x){
  tapply(x,dat_use$family_GM,mean)
})

tmp2_long = melt(tmp2[,-(1:3)])
tmp2_long$Var2 = tmp2_long$Var2 + 449 
colnames(tmp2_long) = c("Family","Wavelength","Mean Residual")


pdf("Mean_ref_res.pdf")
ggplot(data = tmp2_long) + 
  geom_line(aes(x = Wavelength,y = `Mean Residual`,col = Family,group = Family),size =1) + 
  theme(axis.text = element_text(size = 16),
        axis.text.x = element_text(angle = 270,hjust = 0,vjust = 0.3),
        axis.title = element_text(size = 18),
        legend.text =element_text(size = 16),
        legend.title = element_text(size = 16)) 
dev.off()

tmp_resid = melt(resid_mat[,-(1:3)])
tmp_resid$Var2 = tmp_resid$Var2 + 449 
tmp_resid$Var1 = factor(tmp_resid$Var1)
colnames(tmp_resid) = c("Replicate","Wavelength","Residual")

pdf("raw_ref_res.pdf",width = 12,height = 5)
ggplot(data = tmp_resid) + 
  geom_line(aes(x = Wavelength,y = `Residual`,group = Replicate,color = Replicate),
            alpha = 0.3) + 
  theme(axis.text = element_text(size = 16),
        axis.text.x = element_text(angle = 270,hjust = 0,vjust = 0.3),
        axis.title = element_text(size = 18),
        legend.text =element_text(size = 16),
        legend.title = element_text(size = 16),
        legend.position = "none") 
dev.off()



tmp = eigen(cor(resid_mat[,-(1:3)]))
cumsum(tmp$values / sum(tmp$values))

tmp = eigen(cor(resid_mat[,(1:3)]))
cumsum(tmp$values / sum(tmp$values))


#### R_i(t) = \gamma_i(t) + T_i^T \beta(t)
# 
# func_ind = factor(rep(1:185,each = 500))
# lm_temp = lmer(c(Y_use) ~ cbind(X_use) %x% K_beta + (ns|func_ind))
# lm(c(Y) ~ rep(genus_ind,each = 500) + X[rep(loc_ind,each = 500),] +
#             K[rep(1:(N_wave),times =N_rep),])


